What Does History Add? Calendar Controls and Information-Timing Audits for University Trajectory Forecasting

We audit the predictive value of historical summaries in a rule-based university trajectory simulator. Seventeen ridge specifications and persistence separate current plans, past-state and past-plan summaries, and calendar-only history-length indicators. Across training, validation and two family-held-out evaluations, we reconstruct 16,750 routes and 804,000 monthly records. On the original 40-family set, six-month history lowers six-step normalized RMSE from 0.159234 to 0.151522, but its difference from a length-only control is -0.000895 (descriptive paired 95% interval [-0.001957,0.000248]). Fixed weights on 30 families unused in identified prior tasks reproduce this pattern: 0.156480 to 0.150074 versus current-state prediction, but -0.000558 [-0.001783,0.000728] versus the length control. These uncertain comparisons do not generalize to all-history summaries, which improve on their own calendar control. Exploratory decomposition finds clearer preparation-index and funds benefits, whereas fatigue dominates the six-month model's loss and has an uncertain length-controlled benefit. Moreover, 28.20% of its six-step fatigue predictions violate the simulator's [5,90] support. We document family dependence, prior exposure, strict temporal indexing, matched recursive references and independent numerical replay. The task conditions on recorded future plans; it does not evaluate real-student forecasts, causal action effects, autonomous planning or language-model memory. This is an evaluation audit, not a new memory architecture.

==> anc/README.md <==
# Computational companion

This package was prepared for submission. The manuscript name and affiliation match the signed-in arXiv account.
All trajectory arrays describe a rule-generated simulator. No real student cohort or calibrated educational outcome is claimed.

## Fixed-weight replay

Use Python 3.12 and NumPy 2.3.5. From the extracted companion root:

    python reproduce.py --data-dir expanded-memory --output replay.json

The replay reconstructs strict-history features without importing the fitting implementation, computes one-step and 3/6/12-step endpoint scores on the original and fresh sets, retains strict fatigue-support failures, and checks against the recorded outputs. It also recomputes descriptive paired family intervals. This default checks five key learned specifications. More saved models can be requested with --models.

## Scope of the two archives

arxiv-source-v1.zip contains the single main.tex and small ancillary score/protocol material. It can reproduce family-aggregate scores and intervals, but it does not contain all row-level arrays or support retraining.

computational-companion-v1.zip additionally contains the train/validation/original-test/fresh-test NPZ arrays, all saved ridge weights, full result JSON, and frozen protocols. The full companion has been prepared locally; permanent public hosting and its distribution permissions remain to be settled before claiming public availability.

The original generator, source-profile archive and reference pool are not included here. Thus simulator regeneration from the original profiles still needs the frozen original project; fixed-weight row-level replay is self-contained. No unconditional code/data redistribution license has been asserted.

Inputs are loaded with allow_pickle=False. Hashes and ZIP CRC validation are recorded in package_manifest.json. No ethical approval, DOI, journal acceptance, endorsement or arXiv identifier has been invented.
Published JSON copies use project-relative source-file labels in place of absolute local paths. Frozen original protocols and their recorded input hashes remain unchanged in the project.


==> anc/figure_values.json <==
{
  "figure1_information_clock": {
    "type": "source-code timing diagram",
    "source": "generator-source/engine.py:create_trajectory",
    "not_a_result_curve": true
  },
  "figure2_window_controls": {
    "one_step": {
      "base": 0.058749657280592775,
      "h1": 0.05783389769416169,
      "h3": 0.057237734688379845,
      "h6": 0.0570090010927201,
      "h12": 0.056944862632185726,
      "hall": 0.057131934641508446,
      "h6_length_only": 0.058016596170294754,
      "hall_length_only": 0.05863881523422341
    },
    "six_step_endpoint": {
      "base": 0.1592337912401354,
      "h1": 0.15636503331187182,
      "h3": 0.15345169474687165,
      "h6": 0.15152165223464495,
      "h12": 0.1507627621370217,
      "hall": 0.15300590613544793,
      "h6_length_only": 0.15241689374010806,
      "hall_length_only": 0.15792684789492
    }
  },
  "figure3_paired_effects": {
    "interval_scope": "40 equal-size source families; paired descriptive percentile bootstrap, 10000 replicates; unadjusted",
    "one_step|History-6 vs current": {
      "difference": -0.0017406561878738486,
      "ci95": [
        -0.0019128997581929039,
        -0.001569081128237
      ]
    },
    "one_step|History-6 vs count-6": {
      "difference": -0.0010075950775756612,
      "ci95": [
        -0.0011388263882043108,
        -0.0008813901878817796
      ]
    },
    "one_step|All history vs count-all": {
      "difference": -0.0015068805927148168,
      "ci95": [
        -0.0016625306652610899,
        -0.0013518922593581345
      ]
    },
    "one_step|Current plan included": {
      "difference": -0.005700459542181548,
      "ci95": [
        -0.005978769248033926,
        -0.005425444348558168
      ]
    },
    "six_step_endpoint|History-6 vs current": {
      "difference": -0.00771213900549042,
      "ci95": [
        -0.009001965454679461,
        -0.006447158100726042
      ]
    },
    "six_step_endpoint|History-6 vs count-6": {
      "difference": -0.0008952415054643004,
      "ci95": [
        -0.0019427253990621882,
        0.00022333197281757113
      ]
    },
    "six_step_endpoint|All history vs count-all": {
      "difference": -0.004920941759471553,
      "ci95": [
        -0.00620523232364309,
        -0.0037410822279680344
      ]
    },
    "six_step_endpoint|Current plan included": {
      "difference": -0.0276427150192651,
      "ci95": [
        -0.02879738381436884,
        -0.02647758868223173
      ]
    },
    "twelve_step_endpoint|History-6 vs current": {
      "difference": -0.010313703016912673,
      "ci95": [
        -0.012061946093875236,
        -0.008547233010075893
      ]
    },
    "twelve_step_endpoint|History-6 vs count-6": {
      "difference": -0.003690017363546849,
      "ci95": [
        -0.006326133000897806,
        -0.000784337030518068
      ]
    },
    "twelve_step_endpoint|All history vs count-all": {
      "difference": -0.008966310847392578,
      "ci95": [
        -0.011047304858670556,
        -0.006869571869688742
      ]
    },
    "twelve_step_endpoint|Current plan included": {
      "difference": -0.05973020379829136,
      "ci95": [
        -0.06251182433104148,
        -0.05698819847369191
      ]
    }
  },
  "figure4_recursive_errors": {
    "all|base": {
      "recursive": [
        0.059936285422401224,
        0.09031852947930998,
        0.11315795656330192,
        0.13075643304656628,
        0.14699647133679505,
        0.1592337912401354,
        0.16853343701642998,
        0.17624612046607402,
        0.18226621425220546,
        0.18590397064083578,
        0.18841898860860634,
        0.1910850422133693
      ],
      "matched_teacher_forced": [
        0.059936285422401224,
        0.058845268986092006,
        0.056961780468608884,
        0.05471517401073825,
        0.05867360902808839,
        0.0562085804176327,
        0.05138147008043515,
        0.050192045485625524,
        0.04870627871411852,
        0.04697256801090572,
        0.06272850713178392,
        0.0584891324276632
      ]
    },
    "all|h6": {
      "recursive": [
        0.05846236160491456,
        0.0870969672719003,
        0.1084915731207418,
        0.12469205586065096,
        0.1401562738357353,
        0.15152165223464495,
        0.16043451060644587,
        0.1679396610144563,
        0.1736859486583913,
        0.17680973781127435,
        0.1788859433565539,
        0.18077133919645666
      ],
      "matched_teacher_forced": [
        0.058462361609152254,
        0.05608163444865555,
        0.05458975290387136,
        0.05276922857397313,
        0.056965919314138615,
        0.05477644226171246,
        0.05045869571492798,
        0.04909552996793936,
        0.04776691477758494,
        0.046254063198866414,
        0.062340799281565454,
        0.05764507017272579
      ]
    },
    "all|h6_length_only": {
      "recursive": [
        0.059096251323764254,
        0.08799702120028799,
        0.10925178532951174,
        0.12523975123635653,
        0.14063934922462396,
        0.15241689374010806,
        0.16159218002057912,
        0.1694613795666181,
        0.17518727473443266,
        0.1783380452074992,
        0.1812377460691489,
        0.18446135656000345
      ],
      "matched_teacher_forced": [
        0.059096251323764254,
        0.05778281315355627,
        0.05591261093317653,
        0.05379049457084194,
        0.057944321895840714,
        0.05573175349001542,
        0.051096184199735425,
        0.049567675853997524,
        0.047843022171888,
        0.04609350594711351,
        0.062397713063853125,
        0.05823543824988733
      ]
    },
    "all|hall": {
      "recursive": [
        0.05887706328368733,
        0.08823018388424371,
        0.11027424235492947,
        0.1269042409472634,
        0.14205039200950578,
        0.15300590613544793,
        0.1615934282034983,
        0.16860413544349542,
        0.17381478718516855,
        0.1768339495700796,
        0.1787644656454267,
        0.18087850268938932
      ],
      "matched_teacher_forced": [
        0.05887706328117858,
        0.05663097866101085,
        0.05476033325324158,
        0.05294824191155405,
        0.05681603966311717,
        0.05475616383061735,
        0.05031258594391279,
        0.049192465390597635,
        0.04793480437145095,
        0.04647104942945246,
        0.06194984772977324,
        0.057789195955334695
      ]
    },
    "nine|base": {
      "recursive": [
        0.006342790889568946,
        0.01087921257887427,
        0.015198607692406165,
        0.019207933132638917,
        0.024941530643731974,
        0.03198795423972402,
        0.035728311605029706,
        0.03951048141322207,
        0.04331693900977414,
        0.04678351915678645,
        0.05159375036523084,
        0.057968023479980126
      ],
      "matched_teacher_forced": [
        0.006342790889568946,
        0.006195643266901231,
        0.006095595007091357,
        0.005774966509891227,
        0.010731436557467236,
        0.01078455905836865,
        0.0064479164336979,
        0.006307316633308084,
        0.006234627819583236,
        0.005712296979613583,
        0.011289178005996572,
        0.010894062048670916
      ]
    },
    "nine|h6": {
      "recursive": [
        0.0054427048046616685,
        0.008783204979047781,
        0.011891662559006226,
        0.014817594336318896,
        0.01923660344225299,
        0.023704413200949168,
        0.02601191085732498,
        0.028444874208100324,
        0.03097868732502407,
        0.03329435195803803,
        0.036723731259808094,
        0.040854945152502
      ],
      "matched_teacher_forced": [
        0.0054427048044094475,
        0.00512486888303893,
        0.004975564866544659,
        0.004695083239245167,
        0.009921478598360374,
        0.009170221487253846,
        0.0054289168884616365,
        0.005251011810947743,
        0.005143249398328673,
        0.004702126104715759,
        0.010488747805855795,
        0.009343558633933111
      ]
    },
    "nine|h6_length_only": {
      "recursive": [
        0.00630239942075702,
        0.010792869012488682,
        0.015074458289396669,
        0.019044527419557606,
        0.024731554281998195,
        0.03174486860624099,
        0.035460381921286706,
        0.03921942428926253,
        0.04300521637370512,
        0.04645005544389681,
        0.051254378115489295,
        0.05757758277975719
      ],
      "matched_teacher_forced": [
        0.00630239942075702,
        0.0061631250470146216,
        0.006071600932365065,
        0.005752690510090241,
        0.010704034482736142,
        0.010758055689147871,
        0.006430944736197243,
        0.006291446301101525,
        0.006221537205388253,
        0.0056979447777829395,
        0.011264090876646798,
        0.01087088484360214
      ]
    },
    "nine|hall": {
      "recursive": [
        0.0053244530698766685,
        0.008511098874081375,
        0.011438320714177554,
        0.01419651044892911,
        0.018288046940423932,
        0.022394107074689536,
        0.02442009100866736,
        0.026583011161673956,
        0.028848534804914953,
        0.030959758405413044,
        0.03411214593880833,
        0.03766418280571131
      ],
      "matched_teacher_forced": [
        0.0053244530699360065,
        0.005076067828733148,
        0.004939900459146575,
        0.004696247289394358,
        0.009882038935729129,
        0.009010649003425866,
        0.005325617590810537,
        0.005181440020115331,
        0.005101233748971195,
        0.004720089115126977,
        0.01042135421865619,
        0.009228981718028974
      ]
    }
  },
  "figure5_error_composition": {
    "one_step": {
      "base": [
        1.5018082095017486,
        98.40885817261196,
        0.08933361788629564
      ],
      "h6": [
        1.1984019766028737,
        98.716599571923,
        0.08499845147412435
      ],
      "h6_length_only": [
        1.5305505574470226,
        98.37785808434246,
        0.0915913582105036
      ],
      "hall": [
        1.1732533023407734,
        98.74385871093531,
        0.0828879867239026
      ]
    },
    "twelve_step_endpoint": {
      "base": [
        7.529626331764251,
        91.97268573698828,
        0.4976879312474692
      ],
      "h6": [
        4.179072804042424,
        95.34123625830642,
        0.4796909376511497
      ],
      "h6_length_only": [
        7.971607088635481,
        91.49443237521615,
        0.5339605361483692
      ],
      "hall": [
        3.547586665650679,
        95.95354471954631,
        0.498868614803001
      ]
    }
  },
  "figure6_fresh_validation": {
    "one_step": {
      "original": [
        0.058749657280592775,
        0.0570090010927201,
        0.058016596170294754,
        0.057131934641508446,
        0.05863881523422341
      ],
      "fresh": [
        0.058400023577034874,
        0.056827693088495716,
        0.05774082744586815,
        0.056830495094366044,
        0.05828597275645973
      ],
      "models": [
        "base",
        "h6",
        "h6_length_only",
        "hall",
        "hall_length_only"
      ]
    },
    "twelve_step_endpoint": {
      "original": [
        0.1910850422133693,
        0.18077133919645666,
        0.18446135656000345,
        0.18087850268938932,
        0.18984481353678284
      ],
      "fresh": [
        0.18668716702130086,
        0.17604012338476405,
        0.18009892677891978,
        0.17550448023774062,
        0.18542190583768434
      ],
      "models": [
        "base",
        "h6",
        "h6_length_only",
        "hall",
        "hall_length_only"
      ]
    }
  }
}

==> anc/fresh_protocol.json <==
{
  "version": "fresh-same-rule-family-validation-v1",
  "created_utc": "2026-10-14T15:16:18Z",
  "selection_seed": 20261015,
  "available_unused_family_count": 53,
  "selected_families_zero_based": [
    145,
    152,
    223,
    239,
    275,
    291,
    355,
    378,
    466,
    513,
    551,
    552,
    556,
    558,
    574,
    609,
    631,
    729,
    736,
    834,
    981,
    987,
    1005,
    1010,
    1085,
    1119,
    1121,
    1165,
    1167,
    1198
  ],
  "excluded_family_groups": {
    "old_dynamics_pilot": [
      338,
      457,
      772,
      893
    ],
    "old_rule_stress": [
      350,
      388,
      439,
      665,
      680,
      722,
      728,
      916,
      918,
      924,
      1032,
      1137
    ],
    "old_controlled_fork": [
      342,
      361,
      580,
      662,
      728,
      737,
      791,
      916,
      995,
      1003,
      1032,
      1108
    ],
    "old_sft_test": [
      39,
      85,
      96,
      207,
      245,
      310,
      342,
      350,
      380,
      388,
      439,
      457,
      545,
      580,
      619,
      650,
      662,
      698,
      728,
      774,
      866,
      890,
      918,
      970,
      995,
      996,
      1008,
      1032,
      1067,
      1104,
      1157,
      1160,
      1162,
      1164,
      1178
    ],
    "current_predefined_40": [
      33,
      148,
      234,
      245,
      304,
      315,
      338,
      342,
      350,
      363,
      386,
      387,
      388,
      408,
      457,
      533,
      545,
      580,
      616,
      665,
      680,
      698,
      705,
      716,
      737,
      772,
      774,
      777,
      816,
      842,
      856,
      870,
      893,
      924,
      996,
      1003,
      1108,
      1157,
      1160,
      1162
    ]
  },
  "exclusion_source_files": {
    "old_dynamics_pilot": {
      "path": "研究起步/model-pilot/data-v0.1/split_manifest.json",
      "sha256": "38002ca829de3b9b750dc9a384fc1722514f38e84ed24fbe4cd603b58331e819"
    },
    "old_rule_stress": {
      "path": "研究续作-20261014/规则压力实验/frozen_design.json",
      "sha256": "38cb6c6279577dccc5a6f711a5479085d631a2ec2b3b1f7e5e7e2886d80aa990"
    },
    "old_controlled_fork": {
      "path": "研究续作-20261014/行动分叉实验/profiles.jsonl",
      "sha256": "b92042fd5d13764bfc57a3ba9caa266811ebd304521793dd2ebc56967396971e"
    },
    "old_sft_test": {
      "path": "本地大学规划模型/dataset/test.jsonl",
      "sha256": "442afafa2c85f2db4cd94d3fa303debcef2a088952926968f8eda978d2173502"
    },
    "current_predefined_40": {
      "path": "研究起步/arxiv-study-v1/expanded-memory/frozen_protocol.json",
      "sha256": "258de7492bb4cce937bc72845ac14ff73fab35e2bd0b315098339fd16d8d8612"
    }
  },
  "family_count": 30,
  "profiles_per_family": 25,
  "routes_per_profile": 5,
  "routes": 3750,
  "monthly_records": 180000,
  "models": [
    "base",
    "h6",
    "h12",
    "hall",
    "h6_length_only",
    "hall_length_only",
    "base_no_currentplan",
    "h6_no_currentplan",
    "hall_no_currentplan",
    "persistence"
  ],
  "model_checkpoints_sha256": {
    "base": "21dda9b7f24a5c4f6dfdeec0ab538ddd3f7849555deb8f1e40003e683691938b",
    "h6": "12f0c09f38f86e8e4687898ddb41235072e4fb09fb09f63ebdbd9e1abafed99a",
    "h12": "d95d2b59c9fb0fc5d44210bbed000956cd88c6d4905569c8ae796dc3dbd907f0",
    "hall": "7e8e449307a250f9a1a3ebb5d175668987f1e1e81436a848bb4c448c5ed6474d",
    "h6_length_only": "d0ae8f77e969837d0aed5694e9779a2e70047bf50cb68c8761335487659f49ea",
    "hall_length_only": "dbf2b78a8644b4e1e3d508a7869658b6ec76436c2599521dbe0c6b7248337d89",
    "base_no_currentplan": "6422b3ea6ee2174e978e947330e625ec322a23bcd04f3bb4ffadd0212975f319",
    "h6_no_currentplan": "cd03acadb342e5a94b15bcbecbe5eedcecbc86a48dc8e1b9db4716d756d3f3fa",
    "hall_no_currentplan": "6f1439948d04664e9fc5efd2b3c0996f6f9bf7c1239e4060136bd6abeb79bc8c"
  },
  "locked_model_selection_sha256": "5d4a5219c7160acbda9e50bf12ab04a8c2ec9f37da5051a322abba2c6b6f0ca7",
  "locked_original_results_sha256": "91ad7e6c01bc6e127a15acb223a645a0e0472a7a90e9a07b4038ab4a95e0effd",
  "source_hashes": {
    "build_v2.py": "3494f42d0f49c4a2f0d6263539000cccb41a50c9574d64c894d4bdf42087804c",
    "catalog.py": "b3a4f4cb1bbef11e40fb1d0f10950cdf704d743b444db082d68f57c0e1b8ded4",
    "engine.py": "b3209dfecbcac912d07b853b33b4bcc7e988c1bc95988750dbc88767d111d175",
    "extensions.py": "777711163a277a5dcd0b3987d446b69db23d25fbc7162bcd5825478efc1b5351",
    "read_database.py": "237b32b5a24024d1229570b8a88110c4bbe7a38ea9a807a7f1db4bc1310490d1",
    "rebalance_training.py": "5a96c59321a87b4559179202d8a365a1f6e3ceeb2fddcc78a367b751d1ead50c",
    "supplements.py": "1b29a06dd67cbba3a2f9706337dcc9000efb562732f7ddfff0931278dd5fc63e",
    "validate.py": "04ca3e6ca2c8f47d9ff024f15d22603a5499efb8ef957d0e162ab83e3dfcfec6",
    "validate_training.py": "3d442a45878fec5b506db252db4f1a02edd761d128ba24ed4202538d43f80b78"
  },
  "origin": "rule_based_stochastic_simulation",
  "source_split": "test",
  "independence": "all selected families excluded from previous dynamics pilot, stress, controlled fork, SFT test, and current 40-family test",
  "not_claimed": [
    "new simulator rules",
    "real student prediction",
    "causal action effects",
    "autonomous planning"
  ],
  "fit": "none; fixed saved weights and train-only preprocessing from expanded experiment",
  "tuning": "none; no alpha or window selection on this set",
  "rollout_horizon": 12,
  "origins_zero_based": [
    0,
    6,
    12,
    18,
    24,
    30,
    36
  ],
  "primary_validation_comparison": "h6 vs base at one-step and six-step endpoint",
  "secondary_controls": [
    "h6 vs h6_length_only",
    "hall vs hall_length_only",
    "base with vs without current plan",
    "hall with vs without current plan"
  ],
  "metrics": "same train-after SD as original; each-coordinate MAE/nRMSE and overall nRMSE",
  "uncertainty": "paired 30-family cluster bootstrap, 10000 replicates, descriptive 95% percentile CI",
  "teacher_forced_reference": "each rollout horizon is aligned to exactly the same origin and endpoint record",
  "test_results_observed_before_freeze": false
}

==> anc/protocol.json <==
{
  "version": "expanded-causal-memory-v1",
  "created_utc": "2026-10-14T15:05:59Z",
  "family_counts": {
    "train": 48,
    "validation": 16,
    "test": 40
  },
  "selection_seed": 20261012,
  "selected_source_families": {
    "train": [
      32,
      55,
      58,
      77,
      159,
      209,
      215,
      216,
      242,
      250,
      299,
      341,
      352,
      353,
      368,
      423,
      428,
      438,
      467,
      526,
      602,
      620,
      640,
      654,
      664,
      678,
      689,
      726,
      765,
      780,
      787,
      797,
      817,
      833,
      882,
      883,
      897,
      914,
      926,
      933,
      957,
      964,
      1082,
      1098,
      1107,
      1136,
      1143,
      1193
    ],
    "validation": [
      202,
      238,
      264,
      286,
      366,
      472,
      523,
      529,
      561,
      570,
      627,
      783,
      838,
      906,
      1004,
      1074
    ],
    "test": [
      33,
      148,
      234,
      245,
      304,
      315,
      338,
      342,
      350,
      363,
      386,
      387,
      388,
      408,
      457,
      533,
      545,
      580,
      616,
      665,
      680,
      698,
      705,
      716,
      737,
      772,
      774,
      777,
      816,
      842,
      856,
      870,
      893,
      924,
      996,
      1003,
      1108,
      1157,
      1160,
      1162
    ]
  },
  "profiles_per_family": 25,
  "routes_per_profile": 5,
  "expected_routes": 13000,
  "expected_month_records": 624000,
  "origin": "rule_based_stochastic_simulation_reconstructed_from_archived_profiles",
  "source_seed": 20261008,
  "source_version": "cn-university-synthetic-v2.0",
  "source_hashes": {
    "build_v2.py": "3494f42d0f49c4a2f0d6263539000cccb41a50c9574d64c894d4bdf42087804c",
    "catalog.py": "b3a4f4cb1bbef11e40fb1d0f10950cdf704d743b444db082d68f57c0e1b8ded4",
    "engine.py": "b3209dfecbcac912d07b853b33b4bcc7e988c1bc95988750dbc88767d111d175",
    "extensions.py": "777711163a277a5dcd0b3987d446b69db23d25fbc7162bcd5825478efc1b5351",
    "read_database.py": "237b32b5a24024d1229570b8a88110c4bbe7a38ea9a807a7f1db4bc1310490d1",
    "rebalance_training.py": "5a96c59321a87b4559179202d8a365a1f6e3ceeb2fddcc78a367b751d1ead50c",
    "supplements.py": "1b29a06dd67cbba3a2f9706337dcc9000efb562732f7ddfff0931278dd5fc63e",
    "validate.py": "04ca3e6ca2c8f47d9ff024f15d22603a5499efb8ef957d0e162ab83e3dfcfec6",
    "validate_training.py": "3d442a45878fec5b506db252db4f1a02edd761d128ba24ed4202538d43f80b78"
  },
  "models": [
    {
      "name": "base",
      "window": null,
      "state_mean": false,
      "delta_mean": false,
      "action_mean": false,
      "current_action": true
    },
    {
      "name": "h1",
      "window": 1,
      "state_mean": true,
      "delta_mean": true,
      "action_mean": true,
      "current_action": true
    },
    {
      "name": "h3",
      "window": 3,
      "state_mean": true,
      "delta_mean": true,
      "action_mean": true,
      "current_action": true
    },
    {
      "name": "h6",
      "window": 6,
      "state_mean": true,
      "delta_mean": true,
      "action_mean": true,
      "current_action": true
    },
    {
      "name": "h12",
      "window": 12,
      "state_mean": true,
      "delta_mean": true,
      "action_mean": true,
      "current_action": true
    },
    {
      "name": "hall",
      "window": "all",
      "state_mean": true,
      "delta_mean": true,
      "action_mean": true,
      "current_action": true
    },
    {
      "name": "h6_states_only",
      "window": 6,
      "state_mean": true,
      "delta_mean": false,
      "action_mean": false,
      "current_action": true
    },
    {
      "name": "h6_deltas_only",
      "window": 6,
      "state_mean": false,
      "delta_mean": true,
      "action_mean": false,
      "current_action": true
    },
    {
      "name": "h6_pastplans_only",
      "window": 6,
      "state_mean": false,
      "delta_mean": false,
      "action_mean": true,
      "current_action": true
    },
    {
      "name": "h6_no_states",
      "window": 6,
      "state_mean": false,
      "delta_mean": true,
      "action_mean": true,
      "current_action": true
    },
    {
      "name": "h6_no_deltas",
      "window": 6,
      "state_mean": true,
      "delta_mean": false,
      "action_mean": true,
      "current_action": true
    },
    {
      "name": "h6_no_pastplans",
      "window": 6,
      "state_mean": true,
      "delta_mean": true,
      "action_mean": false,
      "current_action": true
    },
    {
      "name": "h6_no_currentplan",
      "window": 6,
      "state_mean": true,
      "delta_mean": true,
      "action_mean": true,
      "current_action": false
    },
    {
      "name": "hall_no_currentplan",
      "window": "all",
      "state_mean": true,
      "delta_mean": true,
      "action_mean": true,
      "current_action": false
    },
    {
      "name": "base_no_currentplan",
      "window": null,
      "state_mean": false,
      "delta_mean": false,
      "action_mean": false,
      "current_action": false
    }
  ],
  "alpha_candidates": [
    0.01,
    0.1,
    1.0,
    10.0,
    100.0,
    1000.0
  ],
  "selection": "min validation one-step nRMSE, train-state-SD normalization; no test tuning",
  "ridge_target": "standardized next-state minus current-state; unpenalized intercept",
  "history_contract": {
    "state_mean": "mean s_j for max(0,t-w)<=j<t; current state excluded",
    "delta_mean": "mean(s_{j+1}-s_j) for max(0,t-w)<=j<t; endpoint is current state",
    "plan_mean": "mean a_j for max(0,t-w)<=j<t; current plan excluded",
    "all": "all available strictly past transitions/states/plans",
    "empty": "all summary values zero; separate available-count and nonempty indicators",
    "length_features": "min(t,w)/48 and I(t>0), fitted preprocessing on train only"
  },
  "primary_comparison": "h6 vs base, six-step endpoint and one-step overall nRMSE",
  "secondary": "fixed-window sensitivity, components, current-plan ablations, per-target MAE/nRMSE",
  "rollout": {
    "horizon": 12,
    "starts_zero_based": [
      0,
      6,
      12,
      18,
      24,
      30,
      36
    ],
    "initialization": "true states only through origin; subsequent states are predictions",
    "conditioning": "recorded future plan and static/calendar context; retrospective conditional forecasting"
  },
  "uncertainty": "paired resampling of 40 held-out families, 10000 replicates, percentile 95% CI",
  "metric_definition": "nRMSE=sqrt(mean((prediction-truth)^2 / train_after_state_variance)) across 11 coordinates",
  "limitations": [
    "uncalibrated simulator coefficients",
    "same-month events may enter saved plan",
    "no causal action effect",
    "no autonomous replanning",
    "no prediction of actual student outcomes",
    "no claims about learned long-term reasoning or LLM memory"
  ],
  "split_disjoint": true,
  "test_family_count": 40
}

==> anc/protocol_addendum.json <==
{
  "created_utc": "2026-10-14T15:07:51Z",
  "test_results_observed": false,
  "frozen_protocol_sha256": "258de7492bb4cce937bc72845ac14ff73fab35e2bd0b315098339fd16d8d8612",
  "reason": "Independent pre-training review requests controls for count and nonempty history indicators, and teacher-forced references aligned to each rollout endpoint.",
  "additional_specs": [
    {
      "name": "h6_length_only",
      "window": 6,
      "state_mean": false,
      "delta_mean": false,
      "action_mean": false,
      "current_action": true
    },
    {
      "name": "hall_length_only",
      "window": "all",
      "state_mean": false,
      "delta_mean": false,
      "action_mean": false,
      "current_action": true
    }
  ],
  "additional_secondary_comparisons": [
    "h6 vs h6_length_only",
    "hall vs hall_length_only",
    "teacher-forced one-step errors on exactly the same seven origins and each horizon endpoint as recursive errors"
  ],
  "primary_unchanged": "h6 vs base"
}
